The symbology of Feynman integrals from twistor geometries

We study the symbology of planar Feynman integrals in dimensional regularization by considering geometric configurations in momentum twistor space corresponding to their leading singularities (LS). Cutting propagators in momentum twistor space amounts to intersecting lines associated with loop and external dual momenta, including the special line associated with the point at infinity, which breaks dual conformal symmetry. We show that cross-ratios of intersection points on these lines, especially those on the infinity line, naturally produce symbol letters for Feynman integrals in $D=4-2\epsilon$, which include and generalize their LS. At one loop, we obtain all symbol letters using intersection points from quadruple cuts for integrals up to pentagon kinematics with two massive corners, which agree perfectly with canonical differential equation (CDE) results. We then obtain all two-loop letters, for up to four-mass box and one-mass pentagon kinematics, by considering more intersections arising from two-loop cuts. Finally we comment on how cluster algebras appear from this construction, and importantly how we may extend the method to non-planar integrals.

==> anc/2m_pentagon_CDE.m <==
(* ::Package:: *)

(* CDE for two-mass-easy pentagon *)


(* ::Input::Initialization:: *)
(* master integrals. {1,1,1,1,1} in G[1,{1,1,1,1,1}] denotes the propagators corresponding to dual points x7,x2,x4,x5,x6(Fig.10c) respectively *)
MI2me={G[1,{1,1,1,1,1}],G[1,{1,1,1,1,0}],G[1,{1,1,1,0,1}],G[1,{1,1,0,1,1}],G[1,{1,0,1,1,1}],G[1,{0,1,1,1,1}],G[1,{1,1,0,1,0}],G[1,{1,0,1,1,0}],G[1,{1,1,0,0,0}],G[1,{1,0,1,0,0}],G[1,{1,0,0,1,0}],G[1,{0,1,0,1,0}],G[1,{0,1,0,0,1}],G[1,{0,0,1,1,0}],G[1,{0,0,1,0,1}]};


(* ::Input::Initialization:: *)
(* notation and definition for \[CapitalDelta]1,\[CapitalDelta]2,tr5 *)
replacerule2me={\[CapitalDelta]1->Sqrt[(m11-s23-s45)^2-4 s23 s45],\[CapitalDelta]2->Sqrt[(m33-s12-s45)^2-4 s12 s45]\:ff0ctr5->\[Sqrt](s12^2 (-s15+s23)^2+m11^2 (m33-s34)^2+(s23 s34-s34 s45+s15 (-m33+s45))^2-2 s12 (s23^2 s34-s23 (s15 (m33+s45)+s34 (s15+s45))+s15 ((s15-s34) s45+m33 (s15+2 s45)))-2 m11 (m33^2 s15-m33 (s12 (s15-s23)+s15 s34+s23 s34+s15 s45+s34 s45)+s34 (s12 (s15-s23)+(-s15+s34) s45+s23 (s34+2 s45))))};


(* ::Input::Initialization:: *)
(* UT basis *)
UTBasis2me={-(1/(8 tr5)) \[Epsilon]^2 (-m11 m33^2 s15 G[1,{0,1,1,1,1}]+m33^2 s15^2 G[1,{0,1,1,1,1}]-m33 s12 s15^2 G[1,{0,1,1,1,1}]+m33 s12 s15 s23 G[1,{0,1,1,1,1}]+m11 m33 s15 s34 G[1,{0,1,1,1,1}]+m11 m33 s23 s34 G[1,{0,1,1,1,1}]-2 m33 s15 s23 s34 G[1,{0,1,1,1,1}]+s12 s15 s23 s34 G[1,{0,1,1,1,1}]-s12 s23^2 s34 G[1,{0,1,1,1,1}]-m11 s23 s34^2 G[1,{0,1,1,1,1}]+s23^2 s34^2 G[1,{0,1,1,1,1}]-m33 s15^2 s45 G[1,{0,1,1,1,1}]+m33 s15 s34 s45 G[1,{0,1,1,1,1}]+s15 s23 s34 s45 G[1,{0,1,1,1,1}]-s23 s34^2 s45 G[1,{0,1,1,1,1}]-2 m33 s12 s15 s45 G[1,{1,0,1,1,1}]+m11 m33 s34 s45 G[1,{1,0,1,1,1}]+m33 s15 s34 s45 G[1,{1,0,1,1,1}]+s12 s15 s34 s45 G[1,{1,0,1,1,1}]+s12 s23 s34 s45 G[1,{1,0,1,1,1}]-m11 s34^2 s45 G[1,{1,0,1,1,1}]-s23 s34^2 s45 G[1,{1,0,1,1,1}]-s15 s34 s45^2 G[1,{1,0,1,1,1}]+s34^2 s45^2 G[1,{1,0,1,1,1}]+m11 m33 s15 s45 G[1,{1,1,0,1,1}]-m33 s15^2 s45 G[1,{1,1,0,1,1}]-s12 s15^2 s45 G[1,{1,1,0,1,1}]+s12 s15 s23 s45 G[1,{1,1,0,1,1}]+m11 s15 s34 s45 G[1,{1,1,0,1,1}]-2 m11 s23 s34 s45 G[1,{1,1,0,1,1}]+s15 s23 s34 s45 G[1,{1,1,0,1,1}]+s15^2 s45^2 G[1,{1,1,0,1,1}]-s15 s34 s45^2 G[1,{1,1,0,1,1}]+(-s12 s15+m11 s34) (m33 s15+s12 (-s15+s23)-s23 s34+m11 (-m33+s34)+s15 s45-s34 s45) G[1,{1,1,1,0,1}]+(m11^2 m33 (m33-s34)+m11 (-m33^2 s15+s23 s34 (s12-2 s45)+m33 (s12 (s15-2 s23)+s23 s34+(s15+s34) s45))+s12 (s12 s23 (-s15+s23)-s23^2 s34-2 m33 s15 s45+s23 (s34 s45+s15 (m33+s45)))) G[1,{1,1,1,1,0}]-2 m33 s12 s15^2 s45 G[1,{1,1,1,1,1}]+2 m11 m33 s15 s34 s45 G[1,{1,1,1,1,1}]+2 s12 s15 s23 s34 s45 G[1,{1,1,1,1,1}]-2 m11 s23 s34^2 s45 G[1,{1,1,1,1,1}]),1/4 (m11 m33-s12 s23) \[Epsilon]^2 G[1,{1,1,1,1,0}],1/4 (-s12 s15+m11 s34) \[Epsilon]^2 G[1,{1,1,1,0,1}],1/4 s15 s45 \[Epsilon]^2 G[1,{1,1,0,1,1}],1/4 s34 s45 \[Epsilon]^2 G[1,{1,0,1,1,1}],1/4 (-m33 s15+s23 s34) \[Epsilon]^2 G[1,{0,1,1,1,1}],1/2 \[CapitalDelta]1 \[Epsilon]^2 G[1,{1,1,0,1,0}],1/2 \[CapitalDelta]2 \[Epsilon]^2 G[1,{1,0,1,1,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{1,1,0,0,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{1,0,1,0,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{1,0,0,1,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,1,0,1,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,1,0,0,1}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,0,1,1,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,0,1,0,1}]};


(* ::Input::Initialization:: *)
(* Alphabet *)
Wrep2me={W[1]->m11,W[2]->m33,W[3]->s12,W[4]->s34,W[5]->s15,W[6]->s23,W[7]->s45,W[8]->m11-s12,W[9]->m11-s15,W[10]->m33-s23,W[11]->m33-s34,W[12]->s12-s34,W[13]->-s15+s34,W[14]->-s15+s23,W[15]->m11-s12-s15+s34,W[16]->-m33-s15+s23+s34,W[17]->-m11 m33+s12 s23,W[18]->4 m33 s12-(m33+s12-s45)^2,W[19]->4 m11 s23-(m11+s23-s45)^2,W[20]->s12 (m33-s34)+s34 (-m33+s34+s45),W[21]->-m33 s15+s23 s34,W[22]->-s12 s15+m11 s34,W[23]->m11 (-s15+s23)+s15 (s15-s23+s45),W[24]->tr5,W[25]->m11^2 m33+s12 (s23 (s12+s23-s45)+m33 (-s23+s45))+m11 (m33^2+s23 (-s12+s45)-m33 (s12+s23+s45)),W[26]->(m33+s12-s45-\[CapitalDelta]2)/(m33+s12-s45+\[CapitalDelta]2),W[27]->(-m33+s12+s45-\[CapitalDelta]2)/(-m33+s12+s45+\[CapitalDelta]2),W[28]->(m11 m33 (-m33+s12+s45)+s12 (m33 (s23-2 s45)+s23 (-s12+s45))+(m11 m33-s12 s23) \[CapitalDelta]2)/(m11 m33 (-m33+s12+s45)+s12 (m33 (s23-2 s45)+s23 (-s12+s45))-(m11 m33-s12 s23) \[CapitalDelta]2),W[29]->(m33 s34+s12 (-2 m33+s34)-s34 s45-s34 \[CapitalDelta]2)/(m33 s34+s12 (-2 m33+s34)-s34 s45+s34 \[CapitalDelta]2),W[30]->(m11+s23-s45-\[CapitalDelta]1)/(m11+s23-s45+\[CapitalDelta]1),W[31]->(m11-s23+s45-\[CapitalDelta]1)/(m11-s23+s45+\[CapitalDelta]1),W[32]->(-m11^2 m33+s12 s23 (-s23+s45)+m11 (s23 (s12-2 s45)+m33 (s23+s45))+(m11 m33-s12 s23) \[CapitalDelta]1)/(-m11^2 m33+s12 s23 (-s23+s45)+m11 (s23 (s12-2 s45)+m33 (s23+s45))-(m11 m33-s12 s23) \[CapitalDelta]1),W[33]->(m11 (s15-2 s23)+s15 s23-s15 s45-s15 \[CapitalDelta]1)/(m11 (s15-2 s23)+s15 s23-s15 s45+s15 \[CapitalDelta]1),W[34]->(-m11 m33+m33 s15+s12 s15-s12 s23+m11 s34-2 s15 s34+s23 s34-s15 s45-s34 s45-tr5)/(-m11 m33+m33 s15+s12 s15-s12 s23+m11 s34-2 s15 s34+s23 s34-s15 s45-s34 s45+tr5),W[35]->(-m11 m33+m33 s15-s12 s15+s12 s23+m11 s34-s23 s34+s15 s45-s34 s45-tr5)/(-m11 m33+m33 s15-s12 s15+s12 s23+m11 s34-s23 s34+s15 s45-s34 s45+tr5),W[36]->(m11 m33-m33 s15+s12 s15-s12 s23-m11 s34+s23 s34+s15 s45-s34 s45-tr5)/(m11 m33-m33 s15+s12 s15-s12 s23-m11 s34+s23 s34+s15 s45-s34 s45+tr5),W[37]->(-m11^2 (m33+s34)+s12 (m33 s15-s12 (s15+s23)+s23 (-2 s15+s34)+s15 s45-s34 s45)+m11 (m33 (s12+s15-2 s34)+s23 s34+s12 (s15+s23+s34)-s15 s45+s34 s45)+(m11-s12) tr5)/(-m11^2 (m33+s34)+s12 (m33 s15-s12 (s15+s23)+s23 (-2 s15+s34)+s15 s45-s34 s45)+m11 (m33 (s12+s15-2 s34)+s23 s34+s12 (s15+s23+s34)-s15 s45+s34 s45)-(m11-s12) tr5),W[38]->(-m33^2 s15+m11 (m33-s34)^2+m33 (s12 (s15-s23)+s15 s34+s23 s34+s15 s45+s34 s45)-s34 (s12 (s15-s23)+(-s15+s34) s45+s23 (s34+2 s45))+(m33-s34) tr5)/(-m33^2 s15+m11 (m33-s34)^2+m33 (s12 (s15-s23)+s15 s34+s23 s34+s15 s45+s34 s45)-s34 (s12 (s15-s23)+(-s15+s34) s45+s23 (s34+2 s45))-(m33-s34) tr5),W[39]->(m33^2 s15+s12^2 s15-s12^2 s23+s12 s23 s34-2 s12 s15 s45+s12 s23 s45+s12 s34 s45+s23 s34 s45+s15 s45^2-s34 s45^2+m11 (-m33^2+s34 (-s12+s45)+m33 (s12+s34+s45))+m33 (-s23 s34+(-2 s15+s34) s45+s12 (s23-2 (s15+s45)))-tr5 \[CapitalDelta]2)/(m33^2 s15+s12^2 s15-s12^2 s23+s12 s23 s34-2 s12 s15 s45+s12 s23 s45+s12 s34 s45+s23 s34 s45+s15 s45^2-s34 s45^2+m11 (-m33^2+s34 (-s12+s45)+m33 (s12+s34+s45))+m33 (-s23 s34+(-2 s15+s34) s45+s12 (s23-2 (s15+s45)))+tr5 \[CapitalDelta]2),W[40]->(m11^2 (-m33+s34)+(s23-s45) (s23 s34-s34 s45+s15 (-m33+s45))+s12 (-s23^2+s15 s45+s23 (s15+s45))+m11 (s12 (-s15+s23)-2 s23 s34+s15 s45-2 s23 s45-2 s34 s45+m33 (s15+s23+s45))-tr5 \[CapitalDelta]1)/(m11^2 (-m33+s34)+(s23-s45) (s23 s34-s34 s45+s15 (-m33+s45))+s12 (-s23^2+s15 s45+s23 (s15+s45))+m11 (s12 (-s15+s23)-2 s23 s34+s15 s45-2 s23 s45-2 s34 s45+m33 (s15+s23+s45))+tr5 \[CapitalDelta]1)};


(* ::Input::Initialization:: *)
(* canonical derivative matrix, i.e. the A matrix in dg = \[Epsilon] dA g *)
dA2me={{-Log[W[7]]-Log[W[21]]-Log[W[22]]+2 Log[W[24]],1/2 Log[W[35]]-1/2 Log[W[37]],-(1/2) Log[W[35]],1/2 Log[W[34]]-1/2 Log[W[36]]-1/2 Log[W[38]],1/2 Log[W[36]]+1/2 Log[W[38]],-(1/2) Log[W[36]],1/4 Log[W[40]],1/4 Log[W[39]],1/8 Log[W[34]]+1/8 Log[W[35]]-1/8 Log[W[36]]+1/8 Log[W[37]]-1/8 Log[W[38]],-(1/8) Log[W[35]]+1/8 Log[W[36]]-1/8 Log[W[37]]+1/8 Log[W[38]],-(1/8) Log[W[34]],1/8 Log[W[34]]+1/8 Log[W[35]]+1/8 Log[W[36]]-1/8 Log[W[37]]-1/8 Log[W[38]],-(1/4) Log[W[34]]-1/4 Log[W[35]]+1/4 Log[W[38]],-(1/8) Log[W[35]]-1/8 Log[W[36]]+1/8 Log[W[37]]+1/8 Log[W[38]],1/4 Log[W[35]]-1/4 Log[W[38]]},{0,-2 Log[W[17]]+Log[W[25]],0,0,0,0,1/2 Log[W[32]],1/2 Log[W[28]],-(1/4) Log[W[1]]+1/4 Log[W[6]]+1/4 Log[W[7]]+1/2 Log[W[8]]-1/4 Log[W[25]],-(1/4) Log[W[2]]+1/4 Log[W[3]]-1/4 Log[W[7]]-1/2 Log[W[8]]+1/4 Log[W[25]],1/4 Log[W[1]]+1/4 Log[W[2]]-1/4 Log[W[3]]-1/4 Log[W[6]],-(1/4) Log[W[1]]+1/4 Log[W[6]]-1/4 Log[W[7]]-1/2 Log[W[10]]+1/4 Log[W[25]],0,-(1/4) Log[W[2]]+1/4 Log[W[3]]+1/4 Log[W[7]]+1/2 Log[W[10]]-1/4 Log[W[25]],0},{0,0,Log[W[15]]-Log[W[22]],0,0,0,0,0,-(1/2) Log[W[1]]+1/2 Log[W[8]]+1/2 Log[W[9]]-1/2 Log[W[15]],1/2 Log[W[3]]-1/2 Log[W[8]]-1/2 Log[W[12]]+1/2 Log[W[15]],0,0,1/2 Log[W[5]]-1/2 Log[W[9]]-1/2 Log[W[13]]+1/2 Log[W[15]],0,-(1/2) Log[W[4]]+1/2 Log[W[12]]+1/2 Log[W[13]]-1/2 Log[W[15]]},{0,0,0,-2 Log[W[5]]-Log[W[7]]+Log[W[23]],0,0,-(1/2) Log[W[33]],0,1/4 Log[W[1]]-1/4 Log[W[6]]-1/2 Log[W[9]]+1/4 Log[W[23]],0,1/4 Log[W[1]]+1/4 Log[W[6]]-1/4 Log[W[23]],-(1/4) Log[W[1]]+1/4 Log[W[6]]-1/2 Log[W[14]]+1/4 Log[W[23]],1/2 Log[W[9]]+1/2 Log[W[14]]-1/2 Log[W[23]],0,0},{0,0,0,0,-2 Log[W[4]]-Log[W[7]]+Log[W[20]],0,0,-(1/2) Log[W[29]],0,-(1/4) Log[W[2]]+1/4 Log[W[3]]-1/2 Log[W[12]]+1/4 Log[W[20]],1/4 Log[W[2]]+1/4 Log[W[3]]-1/4 Log[W[20]],0,0,1/4 Log[W[2]]-1/4 Log[W[3]]-1/2 Log[W[11]]+1/4 Log[W[20]],1/2 Log[W[11]]+1/2 Log[W[12]]-1/2 Log[W[20]]},{0,0,0,0,0,Log[W[16]]-Log[W[21]],0,0,0,0,0,-(1/2) Log[W[6]]+1/2 Log[W[10]]+1/2 Log[W[14]]-1/2 Log[W[16]],1/2 Log[W[5]]-1/2 Log[W[13]]-1/2 Log[W[14]]+1/2 Log[W[16]],1/2 Log[W[2]]-1/2 Log[W[10]]-1/2 Log[W[11]]+1/2 Log[W[16]],-(1/2) Log[W[4]]+1/2 Log[W[11]]+1/2 Log[W[13]]-1/2 Log[W[16]]},{0,0,0,0,0,0,-Log[W[1]]-Log[W[6]]-Log[W[7]]+Log[W[19]],0,-(1/2) Log[W[30]]-1/2 Log[W[31]],0,1/2 Log[W[30]],1/2 Log[W[31]],0,0,0},{0,0,0,0,0,0,0,-Log[W[2]]-Log[W[3]]-Log[W[7]]+Log[W[18]],0,-(1/2) Log[W[26]]-1/2 Log[W[27]],1/2 Log[W[26]],0,0,1/2 Log[W[27]],0},{0,0,0,0,0,0,0,0,-Log[W[1]],0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,-Log[W[3]],0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,-Log[W[7]],0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,-Log[W[6]],0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,-Log[W[5]],0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,-Log[W[2]],0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,-Log[W[4]]}};


(* CDE for two-mass-hard pentagon *)


(* ::Input::Initialization:: *)
(* master integrals. {1,1,1,1,1} in G[1,{1,1,1,1,1}] denotes the propagators corresponding to dual points x7,x2,x3,x5,x6(Fig.10d) respectively *)
MI2mh={G[1,{1,1,1,1,1}],G[1,{1,1,1,1,0}],G[1,{1,1,1,0,1}],G[1,{1,1,0,1,1}],G[1,{1,0,1,1,1}],G[1,{0,1,1,1,1}],G[1,{1,1,1,0,0}],G[1,{1,1,0,1,0}],G[1,{0,1,1,0,1}],G[1,{1,1,0,0,0}],G[1,{1,0,1,0,0}],G[1,{1,0,0,1,0}],G[1,{0,1,1,0,0}],G[1,{0,1,0,1,0}],G[1,{0,1,0,0,1}],G[1,{0,0,1,0,1}]};


(* ::Input::Initialization:: *)
(* notation and definition for \[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3,tr5 *)replacerule2mh={\[CapitalDelta]1->Sqrt[(m22-s15-s34)^2-4 s15 s34],\[CapitalDelta]2->Sqrt[-4 m11 s12+(m11-m22+s12)^2],\[CapitalDelta]3->Sqrt[(m11-s23-s45)^2-4 s23 s45],tr5->\[Sqrt](s12^2 (-s15+s23)^2+m11^2 s34^2+s23^2 s34^2-4 m22 s15 s34 s45+2 m22 s23 s34 s45+2 s15 s23 s34 s45-2 s23 s34^2 s45+m22^2 s45^2-2 m22 s15 s45^2+s15^2 s45^2-2 m22 s34 s45^2-2 s15 s34 s45^2+s34^2 s45^2-2 m11 s34 (-((m22+s15-s34) s45)+s23 (s34+2 s45))+2 s12 (-s23^2 s34+m11 (-s15+s23) s34+s15 (m22-s15+s34) s45+s23 (-m22 s45+s15 s45+s34 (s15+s45))))};


(* ::Input::Initialization:: *)
(* UT basis *)
UTBasis2mh={-(1/(8 tr5)) \[Epsilon]^2 (s15^2 (s12-s45) (-s45 G[1,{1,1,0,1,1}]+s12 G[1,{1,1,1,0,1}])+(s12^2 s23 (-s15+s23)+s45 (m11 (m22-2 s23) s34+m22 (s23 s34+(m22-s15-s34) s45))+s12 (s15 (m22+s23) s45+s23 (-2 m22 s45+s34 (m11-s23+s45)))) G[1,{1,1,1,1,0}]+s15 (s12 (s23 s34 G[1,{0,1,1,1,1}]+(-s12 s23+(-2 m11+s23) s34) G[1,{1,1,1,0,1}])-s45^2 ((m22+s34) G[1,{1,1,0,1,1}]+s34 (G[1,{1,0,1,1,1}]+2 m22 G[1,{1,1,1,1,1}]))+s45 (s12 (s23 G[1,{1,1,0,1,1}]+m22 G[1,{1,1,1,0,1}])+s34 ((-2 m22+s23) G[1,{0,1,1,1,1}]+s12 G[1,{1,0,1,1,1}]+(m11+s23) G[1,{1,1,0,1,1}]+(m11-2 m22+s12) G[1,{1,1,1,0,1}]+2 s12 s23 G[1,{1,1,1,1,1}])))+s34 ((-m22+s34) s45^2 G[1,{1,0,1,1,1}]+(s12 s23+(m11-s23) s34) (-s23 G[1,{0,1,1,1,1}]+m11 G[1,{1,1,1,0,1}])-s45 (s23 (-m22 G[1,{0,1,1,1,1}]-s12 G[1,{1,0,1,1,1}]+2 m11 G[1,{1,1,0,1,1}])+m11 (-m22+s34) G[1,{1,1,1,0,1}]+s34 ((m11+s23) G[1,{1,0,1,1,1}]+s23 (G[1,{0,1,1,1,1}]+2 m11 G[1,{1,1,1,1,1}]))))),1/4 (s12 s23-m22 s45) \[Epsilon]^2 G[1,{1,1,1,1,0}],1/4 (-s12 s15+m11 s34) \[Epsilon]^2 G[1,{1,1,1,0,1}],1/4 s15 s45 \[Epsilon]^2 G[1,{1,1,0,1,1}],1/4 s34 s45 \[Epsilon]^2 G[1,{1,0,1,1,1}],1/4 s23 s34 \[Epsilon]^2 G[1,{0,1,1,1,1}],1/2 \[CapitalDelta]2 \[Epsilon]^2 G[1,{1,1,1,0,0}],1/2 \[CapitalDelta]3 \[Epsilon]^2 G[1,{1,1,0,1,0}],1/2 \[CapitalDelta]1 \[Epsilon]^2 G[1,{0,1,1,0,1}],(1-2 \[Epsilon]) \[Epsilon] G[1,{1,1,0,0,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{1,0,1,0,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{1,0,0,1,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,1,1,0,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,1,0,1,0}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,1,0,0,1}],(1-2 \[Epsilon]) \[Epsilon] G[1,{0,0,1,0,1}]};


(* ::Input::Initialization:: *)
(* Alphabet *)
Wrep2mh={W[1]->m11,W[2]->m22,W[3]->s12,W[4]->s34,W[5]->s15,W[6]->s23,W[7]->s45,W[8]->m11-s15,W[9]->m22-s23,W[10]->s12-s34,W[11]->s12-s45,W[12]->-s15+s23,W[13]->s12-s34-s45,W[14]->4 m11 m22-(m11+m22-s12)^2,W[15]->-m22^2-(-s15+s34)^2+2 m22 (s15+s34),W[16]->s12 s23-m22 s45,W[17]->tr5,W[18]->m11 (m22-s23)^2-(m11+m22-s12) (m22-s23) (m22-s12-s23+s45)+m22 (m22-s12-s23+s45)^2,W[19]->-m11^2-(s23-s45)^2+2 m11 (s23+s45),W[20]->m22 (-s15+s23)-s23 (-s15+s23+s34),W[21]->-s12 s15+m11 s34,W[22]->m11 s23 s34+s15 (-s12 s23+m22 s45),W[23]->m11 (-s15+s23)+s15 (s15-s23+s45),W[24]->m11^2 s34+s15 (s12 (s12+s15-s34)+m22 (-s12+s34))+m11 (m22 (s12-s34)+s34 (-s15+s34)-s12 (s15+s34)),W[25]->(m11+m22-s12-\[CapitalDelta]2)/(m11+m22-s12+\[CapitalDelta]2),W[26]->(m11-m22+s12-\[CapitalDelta]2)/(m11-m22+s12+\[CapitalDelta]2),W[27]->(s12 (-2 m11 m22+(m11+m22-s12) s23)+m22 (m11-m22+s12) s45+(-s12 s23+m22 s45) \[CapitalDelta]2)/(s12 (-2 m11 m22+(m11+m22-s12) s23)+m22 (m11-m22+s12) s45-(-s12 s23+m22 s45) \[CapitalDelta]2),W[28]->(m11+s23-s45-\[CapitalDelta]3)/(m11+s23-s45+\[CapitalDelta]3),W[29]->(m11-s23+s45-\[CapitalDelta]3)/(m11-s23+s45+\[CapitalDelta]3),W[30]->((m11 (m22-2 s23)+m22 (s23-s45)) s45+s12 s23 (m11-s23+s45)+(-s12 s23+m22 s45) \[CapitalDelta]3)/((m11 (m22-2 s23)+m22 (s23-s45)) s45+s12 s23 (m11-s23+s45)-(-s12 s23+m22 s45) \[CapitalDelta]3),W[31]->(m11 (s15-2 s23)+s15 s23-s15 s45-s15 \[CapitalDelta]3)/(m11 (s15-2 s23)+s15 s23-s15 s45+s15 \[CapitalDelta]3),W[32]->((m11+m22-s12) s12 s15+m11 (-2 m22 s12+(-m11+m22+s12) s34)+(s12 s15-m11 s34) \[CapitalDelta]2)/((m11+m22-s12) s12 s15+m11 (-2 m22 s12+(-m11+m22+s12) s34)-(s12 s15-m11 s34) \[CapitalDelta]2),W[33]->(m22-s15+s34-\[CapitalDelta]1)/(m22-s15+s34+\[CapitalDelta]1),W[34]->(m22+s15-s34-\[CapitalDelta]1)/(m22+s15-s34+\[CapitalDelta]1),W[35]->(s15 s23+m22 (-2 s15+s23)-s23 s34-s23 \[CapitalDelta]1)/(s15 s23+m22 (-2 s15+s23)-s23 s34+s23 \[CapitalDelta]1),W[36]->(m22 s12 s15-s12 s15^2-2 m22 s15 s34+s12 s15 s34+m11 (m22+s15-s34) s34+(s12 s15-m11 s34) \[CapitalDelta]1)/(m22 s12 s15-s12 s15^2-2 m22 s15 s34+s12 s15 s34+m11 (m22+s15-s34) s34-(s12 s15-m11 s34) \[CapitalDelta]1),W[37]->(m11^2 s34+s23^2 s34-2 m22 s15 s45+m22 s23 s45+s15 s23 s45-2 s23 s34 s45-m22 s45^2-s15 s45^2+s34 s45^2+s12 (-s23^2+s15 s45+s23 (s15+s45))+m11 (s12 (-s15+s23)+(m22+s15-2 s34) s45-2 s23 (s34+s45))-tr5 \[CapitalDelta]3)/(m11^2 s34+s23^2 s34-2 m22 s15 s45+m22 s23 s45+s15 s23 s45-2 s23 s34 s45-m22 s45^2-s15 s45^2+s34 s45^2+s12 (-s23^2+s15 s45+s23 (s15+s45))+m11 (s12 (-s15+s23)+(m22+s15-2 s34) s45-2 s23 (s34+s45))+tr5 \[CapitalDelta]3),W[38]->(-s12 s15^2+s12 s15 s23+s12 s15 s34+s12 s23 s34+s15 s23 s34-s23 s34^2-m11 s34 (-s15+2 s23+s34)+m22^2 s45+s15^2 s45-2 s15 s34 s45+s34^2 s45+m22 (s12 (s15-s23)+m11 s34-2 s15 s34+s23 s34-2 s15 s45-2 s34 s45)-tr5 \[CapitalDelta]1)/(-s12 s15^2+s12 s15 s23+s12 s15 s34+s12 s23 s34+s15 s23 s34-s23 s34^2-m11 s34 (-s15+2 s23+s34)+m22^2 s45+s15^2 s45-2 s15 s34 s45+s34^2 s45+m22 (s12 (s15-s23)+m11 s34-2 s15 s34+s23 s34-2 s15 s45-2 s34 s45)+tr5 \[CapitalDelta]1),W[39]->(s12 (-s15+s23)+m11 s34-s23 s34+m22 s45+s15 s45-2 s23 s45-s34 s45-tr5)/(s12 (-s15+s23)+m11 s34-s23 s34+m22 s45+s15 s45-2 s23 s45-s34 s45+tr5),W[40]->(s12 (s15-s23)+m11 s34-2 s15 s34+s23 s34+m22 s45-s15 s45-s34 s45-tr5)/(s12 (s15-s23)+m11 s34-2 s15 s34+s23 s34+m22 s45-s15 s45-s34 s45+tr5),W[41]->(s12 (s15+s23)-m11 s34-s23 s34-m22 s45-s15 s45+s34 s45-tr5)/(s12 (s15+s23)-m11 s34-s23 s34-m22 s45-s15 s45+s34 s45+tr5),W[42]->(-m22^2 s45+s23 (s12 (s15-s23-2 s34)+m11 s34-s23 s34-s15 s45+s34 s45)+m22 (s12 (-s15+s23)-m11 s34+s23 s34+s15 s45+s23 s45+s34 s45)+(-m22+s23) tr5)/(-m22^2 s45+s23 (s12 (s15-s23-2 s34)+m11 s34-s23 s34-s15 s45+s34 s45)+m22 (s12 (-s15+s23)-m11 s34+s23 s34+s15 s45+s23 s45+s34 s45)-(-m22+s23) tr5),W[43]->(s12^2 (-s15+s23)+s12 (m11 s34+s15 s34-2 s23 s34-m22 s45+s15 s45+s34 s45)+s34 (s23 s34+(m22+s15-s34) s45-m11 (s34+2 s45))+4 (-s12+s34) tr5)/(s12^2 (-s15+s23)+s12 (m11 s34+s15 s34-2 s23 s34-m22 s45+s15 s45+s34 s45)+s34 (s23 s34+(m22+s15-s34) s45-m11 (s34+2 s45))-4 (-s12+s34) tr5),W[44]->(-m11^2 s34-m22^2 s45-s12 (s12 (s15+s23)-s23 (-2 s15+s34)+(-s15+s34) s45)+m22 (-s23 s34+(s15+s34) s45+s12 (s15+s23+s45))+m11 (s23 s34+s12 (s15+s23+s34)-s15 s45+s34 s45+m22 (-2 s12+s34+s45))-tr5 \[CapitalDelta]2)/(-m11^2 s34-m22^2 s45-s12 (s12 (s15+s23)-s23 (-2 s15+s34)+(-s15+s34) s45)+m22 (-s23 s34+(s15+s34) s45+s12 (s15+s23+s45))+m11 (s23 s34+s12 (s15+s23+s34)-s15 s45+s34 s45+m22 (-2 s12+s34+s45))+tr5 \[CapitalDelta]2)};


(* ::Input::Initialization:: *)
(* canonical derivative matrix, i.e. the A matrix in dg = \[Epsilon] dA g *)
dA2mh={{-Log[W[4]]-Log[W[7]]+2 Log[W[17]]-Log[W[22]],-(1/2) Log[W[39]]-1/2 Log[W[41]]-1/2 Log[W[42]],1/2 Log[W[41]]-1/2 Log[W[43]],1/2 Log[W[40]]+1/2 Log[W[41]],-(1/2) Log[W[41]],1/2 Log[W[39]]+1/2 Log[W[41]],1/4 Log[W[44]],1/4 Log[W[37]],1/4 Log[W[38]],1/8 Log[W[40]]+1/8 Log[W[43]],1/8 Log[W[39]]+1/8 Log[W[42]]-1/8 Log[W[43]],-(1/8) Log[W[39]]-1/8 Log[W[40]]-1/8 Log[W[42]],-(1/8) Log[W[42]],-(1/8) Log[W[39]]+1/8 Log[W[40]]+1/8 Log[W[42]],1/8 Log[W[39]]-1/4 Log[W[40]]-1/8 Log[W[43]],-(1/8) Log[W[39]]+1/8 Log[W[43]]},{0,-2 Log[W[16]]+Log[W[18]],0,0,0,0,-(1/2) Log[W[27]],-(1/2) Log[W[30]],0,-(1/4) Log[W[2]]+1/4 Log[W[3]]+1/4 Log[W[6]]-1/4 Log[W[7]],1/4 Log[W[1]]+1/4 Log[W[2]]-1/4 Log[W[3]]+1/2 Log[W[11]]-1/4 Log[W[18]],-(1/4) Log[W[1]]-1/4 Log[W[6]]+1/4 Log[W[7]]-1/2 Log[W[11]]+1/4 Log[W[18]],-(1/4) Log[W[1]]+1/4 Log[W[2]]-1/4 Log[W[3]]-1/2 Log[W[9]]+1/4 Log[W[18]],1/4 Log[W[1]]-1/4 Log[W[6]]+1/4 Log[W[7]]+1/2 Log[W[9]]-1/4 Log[W[18]],0,0},{0,0,-2 Log[W[21]]+Log[W[24]],0,0,0,-(1/2) Log[W[32]],0,-(1/2) Log[W[36]],-(1/4) Log[W[1]]+1/4 Log[W[2]]+1/4 Log[W[3]]+1/2 Log[W[8]]-1/4 Log[W[24]],-(1/4) Log[W[1]]-1/4 Log[W[2]]+1/4 Log[W[3]]-1/2 Log[W[10]]+1/4 Log[W[24]],0,1/4 Log[W[1]]-1/4 Log[W[3]]+1/4 Log[W[4]]-1/4 Log[W[5]],0,-(1/4) Log[W[2]]-1/4 Log[W[4]]+1/4 Log[W[5]]-1/2 Log[W[8]]+1/4 Log[W[24]],1/4 Log[W[2]]-1/4 Log[W[4]]+1/4 Log[W[5]]+1/2 Log[W[10]]-1/4 Log[W[24]]},{0,0,0,-2 Log[W[5]]-Log[W[7]]+Log[W[23]],0,0,0,-(1/2) Log[W[31]],0,1/4 Log[W[1]]-1/4 Log[W[6]]-1/2 Log[W[8]]+1/4 Log[W[23]],0,1/4 Log[W[1]]+1/4 Log[W[6]]-1/4 Log[W[23]],0,-(1/4) Log[W[1]]+1/4 Log[W[6]]-1/2 Log[W[12]]+1/4 Log[W[23]],1/2 Log[W[8]]+1/2 Log[W[12]]-1/2 Log[W[23]],0},{0,0,0,0,-Log[W[4]]-Log[W[7]]+Log[W[13]],0,0,0,0,0,1/2 Log[W[3]]-1/2 Log[W[10]]-1/2 Log[W[11]]+1/2 Log[W[13]],1/2 Log[W[11]]-1/2 Log[W[13]],0,0,0,1/2 Log[W[10]]-1/2 Log[W[13]]},{0,0,0,0,0,-Log[W[4]]-2 Log[W[6]]+Log[W[20]],0,0,-(1/2) Log[W[35]],0,0,0,1/4 Log[W[2]]-1/4 Log[W[5]]-1/2 Log[W[9]]+1/4 Log[W[20]],1/2 Log[W[9]]+1/2 Log[W[12]]-1/2 Log[W[20]],-(1/4) Log[W[2]]+1/4 Log[W[5]]-1/2 Log[W[12]]+1/4 Log[W[20]],1/4 Log[W[2]]+1/4 Log[W[5]]-1/4 Log[W[20]]},{0,0,0,0,0,0,-Log[W[1]]-Log[W[2]]-Log[W[3]]+Log[W[14]],0,0,-(1/2) Log[W[25]]-1/2 Log[W[26]],1/2 Log[W[25]],0,1/2 Log[W[26]],0,0,0},{0,0,0,0,0,0,0,-Log[W[1]]-Log[W[6]]-Log[W[7]]+Log[W[19]],0,-(1/2) Log[W[28]]-1/2 Log[W[29]],0,1/2 Log[W[28]],0,1/2 Log[W[29]],0,0},{0,0,0,0,0,0,0,0,-Log[W[2]]-Log[W[4]]-Log[W[5]]+Log[W[15]],0,0,0,-(1/2) Log[W[33]]-1/2 Log[W[34]],0,1/2 Log[W[33]],1/2 Log[W[34]]},{0,0,0,0,0,0,0,0,0,-Log[W[1]],0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,-Log[W[3]],0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,-Log[W[7]],0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,-Log[W[2]],0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,-Log[W[6]],0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,-Log[W[5]],0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-Log[W[4]]}};

